Appraisal of a Random Bit Generator Utilizing Smartphone Sensors as Entropy Source

We aim to access entropy sources available within smartphones in order to construct and evaluate a random number generator which is competitive in comparison with existing and proven random number generators. A prototype utilizing the herein proposed algorithm shall generate data that can be tested against the Statistical Test Suit provided by NIST. Although our initial intention of using cosmic radiation failed, we were able to extract randomness from incoming video and audio sources. We found that it is possible to access these sources of entropy utilizing sensors from smartphones resulting in 15 out of 15 successful passed tests within the Statistical Test Suit. We also found that wrong methods of sensor data collection using our prototype eventually generates weak random numbers and fails NIST's Statistical Test Suit. Finally, we suggest that in order to reach the initial goal of providing a smartphone-based true nondeterministic random number generator the detection of muons shall be researched.

==> documents/AudioFragment.java <==
package masterthesis.fhj.erbg.erbg.model;

import android.Manifest;
import android.app.AlertDialog;
import android.app.Dialog;
import android.app.DialogFragment;
import android.content.Context;
import android.content.DialogInterface;
import android.graphics.Color;
import android.media.AudioFormat;
import android.media.AudioRecord;
import android.media.MediaRecorder;
import android.os.Bundle;
import android.support.v13.app.FragmentCompat;
import android.app.Fragment;
import android.util.Log;
import android.view.LayoutInflater;
import android.view.View;
import android.view.ViewGroup;
import android.widget.Button;
import android.widget.EditText;
import android.widget.ProgressBar;

import java.io.File;
import java.io.FileNotFoundException;
import java.io.FileOutputStream;
import java.io.IOException;

import masterthesis.fhj.erbg.erbg.ERBGConstants;
import masterthesis.fhj.erbg.erbg.R;
import masterthesis.fhj.erbg.erbg.random.RandomService;

public class AudioFragment extends Fragment implements FragmentCompat.OnRequestPermissionsResultCallback {
  private static final int RECORDER_SAMPLERATE = 8000;
  private static final int RECORDER_CHANNELS = AudioFormat.CHANNEL_IN_MONO;
  private static final int RECORDER_AUDIO_ENCODING = AudioFormat.ENCODING_PCM_16BIT;
  private static final int REQUEST_CAMERA_PERMISSION_RESULT = 4711;
  private static final int REQUEST_WRITE_STORAGE = 4712;
  private AudioRecord recorder = null;
  private Thread recordingThread = null;
  private boolean isRecording = false;
  int BufferElements2Rec = 2048; // want to play 2048 (2K) since 2 bytes we use only 1024
  int BytesPerElement = 2; // 2 bytes in 16bit format
  RandomService randomService = RandomService.getInstance();

  private static final int TAKE_VIDEO = 2;

  private static final int CAPTURE_MODE = TAKE_VIDEO;
  private String outputFilePath;


  public static AudioFragment newInstance() {
    return new AudioFragment();
  }

  /**
   * MediaRecorder
   */
  private MediaRecorder mMediaRecorder;

  private ProgressBar mProgressBar;

  private EditText mEditText;

  private Button mRecordingButton;

  @Override
  public View onCreateView(LayoutInflater inflater, ViewGroup container,
                           Bundle savedInstanceState) {
    return inflater.inflate(R.layout.fragment_audio_mode, container, false);
  }

  @Override
  public void onViewCreated(final View view, Bundle savedInstanceState) {
    mProgressBar = (ProgressBar) view.findViewById(R.id.progressBar);
    mEditText = view.findViewById(R.id.etLog);
    this.getView().setBackgroundColor(Color.WHITE);

    mRecordingButton = (Button) view.findViewById(R.id.btStartRecord);
    mRecordingButton.setText(R.string.record);

    // Set audio buttons
    view.findViewById(R.id.btStartRecord).setOnClickListener(new View.OnClickListener() {
      @Override
      public void onClick(View view) {
        requestAudioPermissions();
        startStopRecording();
      }
    });

  }

  private void startStopRecording() {
    if (isRecording) {
      stopRecording();
      mRecordingButton.setText(R.string.record);

    } else {
      startRecording();
      mRecordingButton.setText(R.string.stop);

    }

  }


  private void startRecording() {
    outputFilePath = getVideoFilePath();

    recorder = new AudioRecord(MediaRecorder.AudioSource.MIC,
            RECORDER_SAMPLERATE, RECORDER_CHANNELS,
            RECORDER_AUDIO_ENCODING, BufferElements2Rec * BytesPerElement);

    recorder.startRecording();
    isRecording = true;
    recordingThread = new Thread(new Runnable() {
      public void run() {
        collectAudioData();
      }
    }, "AudioRecorder Thread");
    recordingThread.start();
  }

  private void stopRecording() {
    // stops the recording activity
    if (null != recorder) {
      isRecording = false;
      recorder.stop();
      recorder.release();
      recorder = null;
      recordingThread = null;
    }
    //TODO handle the bytes (store them locally) and align it with new implementation of RandomService

    randomService.generateRandomFromFile(getActivity(), "audioOnly");
    mEditText.setText("");
    mEditText.scrollTo(0, mEditText.getBottom());
  }


  /**
   * Method for collecting audio data AND extract randomness
   */
  private void collectAudioData() {
    // Write the output audio in byte
    short sData[] = new short[BufferElements2Rec];
    int count = 0;
    StringBuilder sb = new StringBuilder();
    log("Started Recording");
    while (isRecording) {
      long amp = 0;

      // gets the sound input from microphone as byte format
      int readsize = recorder.read(sData, 0, BufferElements2Rec);
      long sum = 0;
      for (short data : sData) {
        sum += data;
        if (count >= 200)
          sb.append(Math.abs(data) % 2);
        count++;
        if (((count - 200) % 100000) == 0) {
          log("Collected: " + (count - 200));
          this.writeToFileExternal(sb);
          sb = new StringBuilder();
        }
      }
      if (sum <= 0)
        amp = (sum * (-1)) % 100;
      mProgressBar.setProgress((int) amp);
    }
    log("Finished Recording");
  }

  /**
   * When all the data from an RAW file is processed this method is called and writes the given content from the StringBuilder to the given outputFilePath in append-mode
   *
   * @param content
   */
  private void writeToFileExternal(StringBuilder content) {
    File file = new File(outputFilePath);
    try {
      FileOutputStream f = new FileOutputStream(file, true);
      f.write(content.toString().getBytes());
      f.close();
      Log.i(ERBGConstants.LOG_TAG_ASYNC, "File saved:" + outputFilePath);
    } catch (FileNotFoundException e) {
      e.printStackTrace();
      Log.i(ERBGConstants.LOG_TAG_ASYNC, "******* File not found. Did you" +
              " add a WRITE_EXTERNAL_STORAGE permission to the manifest?");
      Log.i(ERBGConstants.LOG_TAG_ASYNC, "Failed to save file" + outputFilePath);
    } catch (IOException e) {
      e.printStackTrace();
      Log.i(ERBGConstants.LOG_TAG_ASYNC, "Failed to save file" + outputFilePath);
    }
  }

  private String getVideoFilePath() {
    return randomService.getPublicAlbumStorageDir(ERBGConstants.PUBLIC_FOLDER)
            .getAbsolutePath() + "/" + randomService.getOutputFileNameForRaw("raw_audio");
  }


  private void log(final String data) {
    getActivity().runOnUiThread(new Runnable() {
      @Override
      public void run() {

        String currentText = mEditText.getText().toString();
        currentText = data + "\n" + currentText;
        mEditText.setText(currentText);
        mEditText.scrollTo(0, mEditText.getBottom());
      }
    });
  }

  private static final int REQUEST_ERBG_AUDIOONLY_PERMISSIONS = 1;

  private static final String FRAGMENT_DIALOG = "dialog";
  private static final String[] ERBG_AUDIOONLY_PERMISSIONS = {
          Manifest.permission.RECORD_AUDIO,
          Manifest.permission.WRITE_EXTERNAL_STORAGE,
  };

  /**
   * Requests permissions needed for recording video.
   */
  private void requestAudioPermissions() {
    if (shouldShowRequestPermissionRationale(ERBG_AUDIOONLY_PERMISSIONS)) {
      new ConfirmationDialog().show(getChildFragmentManager(), FRAGMENT_DIALOG);
    } else {
      FragmentCompat.requestPermissions(this, ERBG_AUDIOONLY_PERMISSIONS, REQUEST_ERBG_AUDIOONLY_PERMISSIONS);
    }
  }


  /**
   * Gets whether you should show UI with rationale for requesting permissions.
   *
   * @param permissions The permissions your app wants to request.
   * @return Whether you can show permission rationale UI.
   */
  private boolean shouldShowRequestPermissionRationale(String[] permissions) {
    for (String permission : permissions) {
      if (FragmentCompat.shouldShowRequestPermissionRationale(this, permission)) {
        return true;
      }
    }
    return false;
  }

  public static class ConfirmationDialog extends DialogFragment {

    @Override
    public Dialog onCreateDialog(Bundle savedInstanceState) {
      final Fragment parent = getParentFragment();
      return new AlertDialog.Builder(getActivity())
              .setMessage(R.string.permission_request)
              .setPositiveButton(android.R.string.ok, new DialogInterface.OnClickListener() {
                @Override
                public void onClick(DialogInterface dialog, int which) {
                  FragmentCompat.requestPermissions(parent, ERBG_AUDIOONLY_PERMISSIONS,
                          REQUEST_ERBG_AUDIOONLY_PERMISSIONS);
                }
              })
              .setNegativeButton(android.R.string.cancel,
                      new DialogInterface.OnClickListener() {
                        @Override
                        public void onClick(DialogInterface dialog, int which) {
                          parent.getActivity().finish();
                        }
                      })
              .create();
    }

  }


}


==> documents/Main.java <==
package at.fhj.masterthesis.erbg;

import java.io.*;
import java.text.SimpleDateFormat;
import java.util.Calendar;

public class Main {

  private String filename;
  private String inputFilePath;
  private String outputFilePath;
  private String sessionId;
  private int zero=0;
  private int one=0;
  private int firstBytesDumpCounter=0;
  private int actRunZero=0;
  private int actRunOne=0;
  private int longestRunZero=0;
  private int longestRunOne=0;
  public static final String LOG_TAG = "ERBG_JAVA";
  public static final int FIRST_BYTE_DUMP_THRESHOLD = 4000;
  Log log=new Log(Log.INFO);

  public Main(String inputFilePath, String outputFilePath)  {
    setInputFilePath(inputFilePath);
    setOutputFilePath(outputFilePath);
    System.out.println(this.outputFilePath);
    try {
      generateFromFile();
    } catch (IOException e) {
      e.printStackTrace();
    }
    checkDistribution();
  }

  public static void main(String[] args) {
    if (args.length<1){
      System.out.println("usage: erbg_standalone <inputfilepath>" +
          " [outputfilepath]");
      return;
    }
    String inputFilePath=args[0];
    String outputFilePath=null;
    if (args.length>1)
      outputFilePath=args[1];
    Main main = new Main(inputFilePath,outputFilePath);

  }

  /**
   *
   * @param inputFilePath
   */
  public void setInputFilePath(String inputFilePath) {
    this.inputFilePath = inputFilePath;
  }

  /**
   *
   * @param outputFilePath
   */
  public void setOutputFilePath(String outputFilePath) {
    if (outputFilePath==null)
      this.outputFilePath= System.getProperty("user.dir")+
          "/"+getFinalOutputFileName("javaStandalone");
    else
      this.outputFilePath = outputFilePath;
  }

  /**
   * From the given inputFilePath (i.e. the RAW file) the byte are
   * reading in and handed over to for random extraction to
   * 'byteArray2binary(byte[] input)'
   *
   * @throws IOException
   */
  private void generateFromFile()throws IOException {
    log.d(LOG_TAG,"Start gathering Data from File");
    File file = new File(inputFilePath);
    InputStream ios = null;
    try {
      byte[] buffer = new byte[409600];
      ios = new FileInputStream(file);
      while (ios.read(buffer) != -1) {
        this.byteArray2binary(buffer);
      }
    }finally {
      try {
        if (ios != null)
          ios.close();
      } catch (IOException e) {
        log.e(LOG_TAG,"Ups something with closing went wrong");
      }
    }
    log.d(LOG_TAG,"Finished data gathering from file");
  }

  /**
   * This is more or less the heart of the ERBG. It extracts zero or
   * one by simply calculating 'byte modulo(2)' from any given byte array.
   * This Method is normally called by the method 'generateFromFile()'
   *
   * @param input
   */
  private void byteArray2binary(byte[] input){
    log.d(LOG_TAG,"There are " +input.length +" Bytes to process");
    StringBuilder sb = new StringBuilder();
    for (byte b:input) {
      if (firstBytesDumpCounter > FIRST_BYTE_DUMP_THRESHOLD) {
        int i = Math.abs(b)%2;
        if (i==0) {
          zero++;
          actRunZero++;
          actRunOne = 0;
          if(actRunZero>longestRunZero) {
            longestRunZero = actRunZero;
          }
        }
        else {
          one++;
          actRunOne++;
          actRunZero = 0;
          if(actRunOne>longestRunOne) {
            longestRunOne = actRunOne;
          }
        }
        sb.append(i);
      }
      firstBytesDumpCounter++;
    }
    sb.append("\n");
    writeToFileExternal(sb);
  }


  /**
   * When all the data from an RAW file is processed this method is called
   * and writes the given content from the StringBuilder to the given
   * outputFilePath in append-mode
   *
   * @param content
   */
  private void writeToFileExternal(StringBuilder content){
    File file = new File(outputFilePath);
    try {
      FileOutputStream f = new FileOutputStream(file,true);
      f.write(content.toString().getBytes());
      f.close();
      log.d(LOG_TAG,"File saved:" + outputFilePath);
    } catch (FileNotFoundException e) {
      e.printStackTrace();
      log.e(LOG_TAG, "******* File not found. Did you" +
          " add a WRITE_EXTERNAL_STORAGE permission to the manifest?");
      log.e(LOG_TAG,"Failed to save file" + outputFilePath);
    } catch (IOException e) {
      e.printStackTrace();
      log.e(LOG_TAG,"Failed to save file" + outputFilePath);
    }
  }

  /**
   * Reads a file from the given filepath and calculates the distribution
   * of one' and zero's.
   *
   */
  public void checkDistribution() {
    String[] result = new String[10];

    double ratio = ((double) zero / (double) one) * 1.00000;
    int difference = (zero-one);
    int overall = zero+one;
    System.out.println("-------------------------------------------------");
    System.out.println("File:" + inputFilePath);
    System.out.println("Time:"+ sessionId);
    System.out.println("-------------------------------------------------");
    System.out.println("# Overall :\t\t"+Integer.toString(overall));
    System.out.println("# 0 : \t\t\t"+Integer.toString(zero));
    System.out.println("# 1 : \t\t\t"+Integer.toString(one));
    System.out.println("# Difference:\t\t"+Integer.toString(difference));
    System.out.println("% Diff to Overall\t"+Double.toString(((double)
        difference/overall)*100.00000));
    System.out.println("-------------------------------------------------");
    System.out.println("Distribution: \t\t"+Double.toString(ratio));
    System.out.println("-------------------------------------------------");
    System.out.println("# Longest Run 0: \t" + longestRunZero);
    System.out.println("# Longest Run 1: \t" + longestRunOne);
    System.out.println("#################################################\n\n");
  }

  /**
   * Generates or gets the filename for the generated random file that contains
   * just 0 or 1's.
   *
   * @param prefix
   * @return
   */
  public String getFinalOutputFileName(String prefix) {
    if (!(this.filename == null))
      return this.filename;
    this.filename = "erbg_" + prefix + "_" + getSessionID() + ".data";
    return this.filename;
  }


  /**
   * Generates or gets the SessionID which is simply a timestamp.
   * This is needed for human readable purpose to connect the raw files with
   * the generates random files.
   *
   * @return
   */
  private String getSessionID(){
    if (sessionId==null || sessionId==""){
      String timeStamp = new SimpleDateFormat("yyyyMMdd_HHmmss").
          format(Calendar.getInstance().getTime());
      this.sessionId=timeStamp;
    }
    return this.sessionId;
  }

}

class Log{

  public static int ERROR      = 0;
  public static int INFO       = 1;
  public static int DEBUG      = 2;
  public int logLevel;

  public Log(int logLevel) {
    this.logLevel = logLevel;
  }

  void i (String tag, String msg){
    if (logLevel>=Log.INFO)
      System.out.println("[INFO] "+tag+" : "+msg);
  }

  void d (String tag, String msg){
    if (logLevel>=Log.DEBUG)
      System.out.println("[DEBUG] "+tag+" : "+msg);
  }

  void e (String tag, String msg){
    if (logLevel>=Log.ERROR)
      System.out.println("[ERROR] "+tag+" : "+msg);
  }

}

==> documents/cleanup_results.sh <==
#!/bin/bash

# Delete old Directory Structure
for dname in AlgorithmTesting BBS CCG G-SHA1 LCG MODEXP MS QCG1 QCG2 XOR ; do 
	rm -r $dname/Frequency
	rm -r $dname/BlockFrequency
	rm -r $dname/Runs
	rm -r $dname/LongestRun
	rm -r $dname/Rank
	rm -r $dname/FFT
	rm -r $dname/NonOverlappingTemplate
	rm -r $dname/OverlappingTemplate
	rm -r $dname/Universal
	rm -r $dname/LinearComplexity
	rm -r $dname/Serial
	rm -r $dname/ApproximateEntropy
	rm -r $dname/CumulativeSums
	rm -r $dname/RandomExcursions
	rm -r $dname/RandomExcursionsVariant
done

rm -r AlgorithmTesting/finalAnalysisReport.txt
rm -r AlgorithmTesting/freq.txt

# Recreate Directory Structure
for dname in AlgorithmTesting BBS CCG G-SHA1 LCG MODEXP MS QCG1 QCG2 XOR ; do 
	mkdir $dname/Frequency
	mkdir $dname/BlockFrequency
	mkdir $dname/Runs
	mkdir $dname/LongestRun
	mkdir $dname/Rank
	mkdir $dname/FFT
	mkdir $dname/NonOverlappingTemplate
	mkdir $dname/OverlappingTemplate
	mkdir $dname/Universal
	mkdir $dname/LinearComplexity
	mkdir $dname/Serial
	mkdir $dname/ApproximateEntropy
	mkdir $dname/CumulativeSums
	mkdir $dname/RandomExcursions
	mkdir $dname/RandomExcursionsVariant
done





==> documents/erbg_basic_stats.sh <==
#!/bin/sh
if [ $# -eq 0 ]
  then
    echo "Economy Random Bit Generator - Basic Statistic Output (EBSO)"
    echo "\tusage: ebso <filename>\n" 
    echo "Computes basic information about a given file containing one
    and zero characters. This output is written to console as well as
    into a file called erbg_basic_stats.txt \n"
    echo "(c) Stefan Kutschera, BSc [dmz.stefan.kutschera@gmail.com]"
    return
fi

log(){
	echo "$1" | tee -a $logfile
}

#defines outputpath for logfile and its name 
logfile="$PWD/erbg_basic_stats.txt"

# do some math
cntZero=$(grep -o -i 0 $1 | wc -l)
cntOne=$(grep -o -i 1 $1 | wc -l)
overallSize=$(echo "${cntZero}+${cntOne}" | bc -l)

ratioZeroOne=$(echo "scale=12; ${cntZero}/${cntOne}" | bc)

diff=$(echo "scale=12; ${cntZero}-${cntOne}" | bc) 


diff_percentage=$(echo "scale=12; (${diff}/${overallSize})*100" | bc)

# write the results to stdout and the defined logfile
log "Analysis and prompting basic statistics for file:"
log "$PWD/$1"
log "$(date)"
log "------------------------------------------------"
log "              Distribution of 0/1"
log "------------------------------------------------"
log "# Overall: \t\t\t $overallSize"
log "# '0' : \t\t\t $cntZero" 
log "# '1' : \t\t\t $cntOne" 
log "# Difference \t\t\t  $diff" 
log "% Diff to Overall \t\t $diff_percentage"
log "------------------------------------------------"
log "Distribution of 0/1 : \t\t $ratioZeroOne"
log "------------------------------------------------"
log "###########################################################"
log "###########################################################\n"




==> documents/erbg_heart.java <==
/**
 * This is more or less the heart of the ERBG. It extracts zero or
 * one by simply calculating 'byte modulo(2)' from any given byte
 * array. This is normally called by the method 'generateFromFile()'
 * @param input
 */
private void byteArray2binary(byte[] input){
  Log.i(ERBGConstants.LOG_TAG_ASYNC,
    "There are " +input.length +" Bytes to process");
  StringBuilder sb = new StringBuilder();
  for (byte b:input) {
    if (firstBytesDumpCounter > ERBGConstants.FIRST_BYTE_DUMP_THRESHOLD) {
      int i = Math.abs(b)%2;
      if (i==0) {
        zero++;
        actRunZero++;
        actRunOne = 0;
        if(actRunZero>longestRunZero) {
          longestRunZero = actRunZero;
          }
        }
      else {
        one++;
        actRunOne++;
        actRunZero = 0;
        if(actRunOne>longestRunOne) {
          longestRunOne = actRunOne;
        }
      }
    sb.append(i);
    }
    firstBytesDumpCounter++;
  }
  sb.append("\n");
  writeToFileExternal(sb);
  }

==> documents/usefullCommands.sh <==
#Clean the output from Quantis (remove all commas)
sed -i 's/,//g' file.dat

#remove all newlines in
sed ':a;N;$!ba;s/\n/ /g' file.dat

#add newline after every 20 char
sed -e "s/.\{20\}/&\n/g" < temp.txt

#Generate a random stream from /dev/urandom
cat /dev/urandom | tr -dc '0-1' | fold -w 102400 | head -n 1

# Count the 'word' 1 within the file 'somefile.txt'
grep -o -i 1 someFile.txt | wc -l

# within the NIST Statistical Test Suite it was able to clear maybe
# existing previous results and start the test suite afterwards
cd experiments/ && ./cleanup_results.sh && cd .. && ./assess 1000000

